Spontaneous Synchronization in Cellular Circadian Clocks

We study a population of identical cellular circadian oscillators, each a four-species transcription--translation feedback loop of the type analysed by Wang and Peskin, coupled by the exchange of cytoplasmic mRNA with a shared, well-mixed bloodstream at rate $\epsilon$. Simulations started from uniformly random phases show a collective damping of the mean rhythm followed by spontaneous synchronization. We show that the blood compartment tracks the population mean on the time scale $1/[N_c(\epsilon+\delta_m)]$, and that the population means obey the single-cell equations with a correction proportional to the variance $\sigma_{pn}^2$ of nuclear protein across cells; the correction is accurate only near synchrony. Deviations from the mean obey a linear system with periodic coefficients, whose leading Floquet exponent $-\kappa(\epsilon)$ is the asymptotic synchronization rate. Using the fact that the four first-order stages of the feedback loop commute, we prove that $\kappa(\epsilon)=\epsilon/4+O(\epsilon^2)$ on the limit cycle in the large-population limit. Numerically computed exponents agree with the decay rates measured in simulations to within $0.2\%$ for $5$ to $400$ cells. The approach to synchrony from an incoherent state is slower than $\kappa$, and at the weakest coupling tested the population remains in a two-cluster state. With intrinsic molecular noise, uncoupled cells lose their autocorrelation within about ten cycles, whereas coupled cells retain it and sustain a Kuramoto order parameter of $0.68$ to $0.93$.

==> anc/README.md <==
# Spontaneous Synchronization in Cellular Circadian Clocks

- `sim/model.py`: model equations, limit-cycle sampling, coupled-cell integrator.
- `sim/analysis.py`: Floquet exponents (large-N and finite-N), phase and order parameter, autocorrelation, tau-leaping simulator.
- `sim/make_figures.py`: re-runs every experiment, writes `figures/*.pdf` and `sim/results.json`
  (about ten minutes; the stochastic runs are cached in /tmp afterwards).
- `sim/extra_checks.py`: the modulation check quoted in Section 6, writes `sim/results_extra.json`.
- `sim/results.json`, `sim/results_extra.json`: every measured number quoted in the text.

Requires Python 3 with numpy, scipy, matplotlib.


==> anc/sim/analysis.py <==
"""Analysis tools: Floquet exponents on the limit cycle, phase/order parameter,
autocorrelation, and a tau-leaping stochastic simulator."""
import numpy as np
from scipy.integrate import solve_ivp
from model import single_rhs, limit_cycle, sample_initial

TOL = dict(rtol=1e-11, atol=1e-11)


def precise_cycle(P):
    """Limit cycle starting at a minimum of m_n: returns period T and a dense solution on [0, T]."""
    _, S, _ = limit_cycle(P)
    y0 = S[:, 0]
    # minima of m_n: events where dm_n/dt crosses zero upwards; keep the last two
    ev = lambda t, y, P: P.hill(y[3]) - P.nu * y[0]
    ev.direction = 1
    s = solve_ivp(single_rhs, (0, 2000), y0, args=(P,), events=ev, **TOL)
    te, ye = s.t_events[0], s.y_events[0]
    T = te[-1] - te[-2]
    sol = solve_ivp(single_rhs, (0, T), ye[-2], args=(P,), dense_output=True, **TOL)
    return T, sol.sol, ye[-2]


def jac(P, y, eps=0.0):
    pn = y[3]
    dh = -P.alpha * P.r / (P.K * P.V) * (P.K / (P.K + pn / P.V)) ** (P.r + 1)
    n, b = P.nu, P.beta
    return np.array([[-n, 0, 0, dh], [n, -(n + eps), 0, 0], [0, b, -n, 0], [0, 0, n, -n]])


def floquet(P, eps, cyc=None):
    """Floquet exponents (1/h) of d(delta)/dt = [J(S*(t)) - eps P] delta, sorted by real part."""
    T, sol, y0 = cyc or precise_cycle(P)
    f = lambda t, Y: (jac(P, sol(t), eps) @ Y.reshape(4, 4)).ravel()
    M = solve_ivp(f, (0, T), np.eye(4).ravel(), **TOL).y[:, -1].reshape(4, 4)
    rho = np.linalg.eigvals(M)
    mu = np.log(np.abs(rho)) / T
    return np.sort(mu)[::-1], T


def fixed_point_rate(P, eps):
    """Leading real part of eig(A0 - eps P) at the fixed point."""
    return max(np.linalg.eigvals(jac(P, P.fixed_point(), eps)).real)


def cycle_rms_rate(t, sig, T, lo, hi):
    """Decay rate from period-averaged log(sigma), fitted while hi > <sigma> > lo."""
    n = int(round(T / (t[1] - t[0])))
    k = len(sig) // n
    ls = np.log(np.maximum(sig[:k * n], 1e-300)).reshape(k, n).mean(axis=1)
    tc = t[:k * n].reshape(k, n).mean(axis=1)
    m = (ls < np.log(hi)) & (ls > np.log(lo))
    if m.sum() < 3:
        return np.nan
    return float(-np.polyfit(tc[m], ls[m], 1)[0])


# ---------------------------------------------------------------- phase and order parameter
def phase_map(P, cyc=None, n=2000):
    """Returns f(pc, pn) -> uniform phase in [0, 2pi), calibrated on the limit cycle through the
    geometric angle of (p_n - p_n0, p_c - p_c0)."""
    T, sol, _ = cyc or precise_cycle(P)
    tt = np.linspace(0, T, n, endpoint=False)
    Y = sol(tt)
    ang = np.unwrap(np.arctan2(Y[2] - P.pn0, Y[3] - P.pn0))
    assert np.all(np.diff(ang) > 0) or np.all(np.diff(ang) < 0)
    sgn = 1.0 if ang[-1] > ang[0] else -1.0
    a = sgn * ang; a0 = a[0]; a = a - a0                # increasing from 0 to ~2pi
    a = np.append(a, 2 * np.pi); ph = np.append(tt, T) / T * 2 * np.pi

    def f(pc, pn):
        g = (sgn * np.arctan2(pc - P.pn0, pn - P.pn0) - a0) % (2 * np.pi)
        return np.interp(g, a, ph)
    return f


def order_parameter(theta):
    """Kuramoto R(t) from phases of shape (N, n_t)."""
    return np.abs(np.exp(1j * theta).mean(axis=0))


def acf(x, max_lag):
    """Normalised autocorrelation of a 1-D series for lags 0..max_lag (samples)."""
    x = np.asarray(x, float) - np.mean(x)
    n = len(x)
    f = np.fft.rfft(x, 2 * n)
    c = np.fft.irfft(f * np.conj(f))[:max_lag + 1] / np.arange(n, n - max_lag - 1, -1)
    return c / c[0]


# ---------------------------------------------------------------- stochastic simulation
def tau_leap(P, N, eps, t_end, seed, dt=0.002, rec=0.1, coupled=True):
    """Tau-leaping simulation of the reaction table (integer molecule counts).
    First-order losses are drawn as binomials (no negative counts), production as Poisson.
    coupled=False: mu_c = delta_m, mu_s = 0 (independent cells; the blood is only a sink)."""
    rng = np.random.default_rng(seed)
    nu, b = P.nu, P.beta
    mu_c = nu + eps if coupled else nu
    mu_s = eps if coupled else 0.0
    _, S, _ = limit_cycle(P)
    y = np.rint(sample_initial(S, rng.uniform(0, 2 * np.pi, N))).astype(np.int64)
    mn, mc, pc, pn = y
    ms = np.int64(0)
    p_nu = 1 - np.exp(-nu * dt); p_mc = 1 - np.exp(-mu_c * dt)
    q_s = 1 - np.exp(-N * (mu_s + nu) * dt)          # any loss from the blood
    w_in = mu_s / (mu_s + nu) if mu_s > 0 else 0.0   # fraction of blood losses that enter cells
    steps = int(round(t_end / dt)); every = int(round(rec / dt))
    out = np.empty((5, N, steps // every + 1), dtype=np.float32)
    k = 0
    for s in range(steps + 1):
        if s % every == 0:
            out[0, :, k] = mn; out[1, :, k] = mc; out[2, :, k] = pc; out[3, :, k] = pn; out[4, :, k] = ms
            k += 1
        tx = rng.poisson(P.hill(pn) * dt)
        ex = rng.binomial(mn, p_nu)
        df = rng.binomial(mc, p_mc)
        tl = rng.poisson(b * mc * dt)
        im = rng.binomial(pc, p_nu)
        dg = rng.binomial(pn, p_nu)
        lost = rng.binomial(ms, q_s)
        back = rng.binomial(lost, w_in) if w_in > 0 else 0
        inf = rng.multinomial(back, np.full(N, 1.0 / N)) if back > 0 else 0
        mn += tx - ex
        mc += ex - df + inf
        pc += tl - im
        pn += im - dg
        ms += df.sum() - lost
    t = np.arange(out.shape[2]) * rec
    return dict(t=t, mn=out[0], mc=out[1], pc=out[2], pn=out[3], ms=out[4, 0])


def floquet_finite_N(P, eps, N):
    """Transverse Floquet exponents about the synchronised orbit of N cells plus the blood
    compartment (the blood lags <m_c> by ~1/(N(eps+delta_m)), which deforms the orbit)."""
    mu_c, mu_s, nu = P.nu + eps, eps, P.nu

    def rhs(t, y):
        mn, mc, pc, pn, ms = y
        return [P.hill(pn) - nu * mn, nu * mn - mu_c * mc + mu_s * ms, P.beta * mc - nu * pc,
                nu * pc - nu * pn, N * (mu_c * mc - (mu_s + nu) * ms)]
    ev = lambda t, y: P.hill(y[3]) - nu * y[0]
    ev.direction = 1
    _, _, y0 = precise_cycle(P)
    s = solve_ivp(rhs, (0, 3000), list(y0) + [y0[1]], events=ev, method="LSODA", rtol=1e-11, atol=1e-11)
    te, ye = s.t_events[0], s.y_events[0]
    T = te[-1] - te[-2]
    sol = solve_ivp(rhs, (0, T), ye[-2], dense_output=True, method="LSODA", rtol=1e-11, atol=1e-11).sol
    f = lambda t, Y: (jac(P, sol(t)[:4], eps) @ Y.reshape(4, 4)).ravel()
    M = solve_ivp(f, (0, T), np.eye(4).ravel(), **TOL).y[:, -1].reshape(4, 4)
    return np.sort(np.log(np.abs(np.linalg.eigvals(M))) / T)[::-1], T


==> anc/sim/extra_checks.py <==
"""Check quoted in Section 6: near synchrony sigma_pn(t) e^{kappa t} follows |d<p_n>/dt|."""
import json, os
import numpy as np
from model import Params, solve_multi
from analysis import floquet_finite_N

P = Params(); e = 0.05
d = solve_multi(P, 100, e, 1400, seed=1, dt=0.05)
t, s, pb = d["t"], d["pn"].std(axis=0), d["pn"].mean(axis=0)
v = np.abs(np.gradient(pb, t)); m = (t > 1000) & (t < 1400)
k = -floquet_finite_N(P, e, 100)[0][0]
det = s[m] * np.exp(k * t[m]); good = v[m] > 0.2 * v[m].max()
out = dict(eps=e, window=[1000, 1400], corr_log=float(np.corrcoef(np.log(det[good]), np.log(v[m][good]))[0, 1]),
           ratio_cv=float((det[good] / v[m][good]).std() / (det[good] / v[m][good]).mean()))
json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "results_extra.json"), "w"), indent=1)
print(out)


==> anc/sim/make_figures.py <==
"""Re-runs every experiment in the paper and writes figures/*.pdf and results.json.
Usage: python3 make_figures.py   (about ten minutes; the stochastic runs dominate)"""
import json, os, pickle, hashlib
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from scipy.optimize import brentq
from scipy.integrate import solve_ivp
from model import Params, solve_single, limit_cycle, solve_multi
from analysis import (precise_cycle, jac, floquet, fixed_point_rate, cycle_rms_rate, phase_map,
                      order_parameter, acf, tau_leap, floquet_finite_N)

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "figures")
os.makedirs(OUT, exist_ok=True)
BLUE, ORANGE, AQUA, YELLOW, MAGENTA = "#2a78d6", "#eb6834", "#1baf7a", "#eda100", "#e87ba4"
CAT = [BLUE, ORANGE, AQUA, YELLOW, MAGENTA]
INK, MUTED, GRID = "#0b0b0b", "#52514e", "#e4e3df"
W = 6.3  # text width in inches

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["CMU Serif", "Latin Modern Roman", "DejaVu Serif"],
    "mathtext.fontset": "cm", "font.size": 9, "axes.labelsize": 9, "axes.titlesize": 9,
    "xtick.labelsize": 8, "ytick.labelsize": 8, "legend.fontsize": 8,
    "axes.edgecolor": MUTED, "axes.linewidth": 0.6, "axes.spines.top": False, "axes.spines.right": False,
    "xtick.color": MUTED, "ytick.color": MUTED, "axes.labelcolor": INK, "text.color": INK,
    "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.5, "axes.axisbelow": True,
    "lines.linewidth": 1.2, "legend.frameon": False, "savefig.bbox": "tight", "savefig.pad_inches": 0.03,
    "figure.dpi": 150, "savefig.dpi": 300, "pdf.fonttype": 42,
})
R = {}  # numbers quoted in the paper


def cached(fn, *a, **kw):
    key = hashlib.md5(repr((fn.__name__, a[1:], sorted(kw.items()))).encode()).hexdigest()
    path = os.path.join("/tmp", f"circ_{key}.pkl")
    if os.path.exists(path):
        return pickle.load(open(path, "rb"))
    out = fn(*a, **kw); pickle.dump(out, open(path, "wb")); return out


def hours(ax, t0, t1, step=None):
    span = t1 - t0
    step = step or (24 if span <= 300 else 48 if span <= 560 else 72)
    ax.set_xticks(np.arange(np.ceil(t0 / step) * step, t1 + 1, step))
    ax.set_xlim(t0, t1)


def tag(ax, s):
    ax.set_title(s, loc="left", fontsize=9, pad=3)


def leg(ax, ncol=2):
    ax.legend(ncol=ncol, loc="lower right", bbox_to_anchor=(1.0, 0.98), borderaxespad=0,
              columnspacing=1.2, handlelength=1.6)


def save(fig, name):
    fig.savefig(os.path.join(OUT, name + ".pdf"))
    plt.close(fig)


def ensemble(ax, t, Y, color=BLUE, alpha=None):
    alpha = alpha or max(0.12, min(0.8, 12 / Y.shape[0]))
    ax.plot(t, Y.T, color=color, lw=0.6, alpha=alpha, rasterized=True)
    ax.plot(t, Y[0], color=color, lw=0.9, alpha=1.0, rasterized=True)


P = Params()
CYC = precise_cycle(P)
T = CYC[0]
PH = phase_map(P, CYC)
EPS0 = 2 / 22
R["params"] = dict(nu=P.nu, K=P.K, alpha=P.alpha, G=P.G, a=P.a, fixed_point=P.fixed_point().tolist(),
                   period=T, T_nu=T * P.nu, lambda0_over_nu=[P.G ** 0.25 / np.sqrt(2) - 1, P.G ** 0.25 / np.sqrt(2)])

# ------------------------------------------------------------ 1. single cell
y0 = (10.9, 1.88, 250.0, 500.0)
t, y = solve_single(P, y0, 384, 7681)
_, S, (c0, c1) = limit_cycle(P)
fig = plt.figure(figsize=(W, 4.6))
gs = fig.add_gridspec(3, 2, height_ratios=[1, 1, 1.25], hspace=0.75, wspace=0.28)
a0 = fig.add_subplot(gs[0, :]); a1 = fig.add_subplot(gs[1, :], sharex=a0)
a0.plot(t, y[0], color=BLUE, label=r"$m_n$"); a0.plot(t, y[1], color=ORANGE, label=r"$m_c$")
a1.plot(t, y[3], color=BLUE, label=r"$p_n$"); a1.plot(t, y[2], color=ORANGE, label=r"$p_c$")
for a_ in (a0, a1):
    hours(a_, 0, 384); a_.set_ylim(0); leg(a_); a_.axvspan(c0, c1, color=YELLOW, alpha=0.25, lw=0)
a0.set_ylabel("mRNA count"); a1.set_ylabel("protein count"); a1.set_xlabel("time (h)")
plt.setp(a0.get_xticklabels(), visible=False)
tag(a0, "(a) mRNA"); tag(a1, "(b) protein")
phi = np.linspace(0, 2 * np.pi, S.shape[1])
a2 = fig.add_subplot(gs[2, 0]); a3 = fig.add_subplot(gs[2, 1])
a2.plot(phi, S[0], color=BLUE, label=r"$m_n$"); a2.plot(phi, S[1], color=ORANGE, label=r"$m_c$")
a3.plot(phi, S[3], color=BLUE, label=r"$p_n$"); a3.plot(phi, S[2], color=ORANGE, label=r"$p_c$")
for a_ in (a2, a3):
    a_.set_xticks([0, np.pi / 2, np.pi, 3 * np.pi / 2, 2 * np.pi])
    a_.set_xticklabels(["0", r"$\pi/2$", r"$\pi$", r"$3\pi/2$", r"$2\pi$"])
    a_.set_xlim(0, 2 * np.pi); a_.set_ylim(0); a_.set_xlabel(r"phase $\phi$"); leg(a_)
a2.set_ylabel("mRNA count"); a3.set_ylabel("protein count")
tag(a2, "(c) mRNA"); tag(a3, "(d) protein")
save(fig, "single_cell")
R["single"] = dict(cycle_window=[c0, c1], ranges={k: [float(S[i].min()), float(S[i].max())]
                                                  for i, k in enumerate(["mn", "mc", "pc", "pn"])})
tv, yv = solve_single(P, y0, 504, 50401)
dp = np.gradient(yv[2] + yv[3], tv); ex = P.beta * yv[1] - P.nu * yv[3]
R["validation"] = dict(max_abs_err=float(np.abs(dp - ex)[5:-5].max()), max_rate=float(np.abs(ex).max()))

# ------------------------------------------------------------ 2. five cells
d = solve_multi(P, 5, EPS0, 750, seed=7)
t = d["t"]
fig, ax = plt.subplots(5, 1, figsize=(W, 6.4))
for k, (key, lo, hi, lab) in enumerate([("mn", 0, 250, r"$m_n^i$"), ("pn", 0, 250, r"$p_n^i$"),
                                         ("mn", 500, 750, r"$m_n^i$"), ("pn", 500, 750, r"$p_n^i$")]):
    m = (t >= lo) & (t <= hi)
    for i in range(5):
        ax[k].plot(t[m], d[key][i, m], color=CAT[i], lw=1.0, label=f"cell {i + 1}")
    ax[k].set_ylabel(lab); hours(ax[k], lo, hi); ax[k].set_ylim(0)
    tag(ax[k], f"({'abcd'[k]}) {lab}, $t\\in[{lo},{hi}]$ h")
ax[0].legend(ncol=5, loc="lower right", bbox_to_anchor=(1.0, 0.98), borderaxespad=0, columnspacing=1.0, handlelength=1.2)
ax[4].plot(t, d["ms"], color=INK, lw=1.0); ax[4].set_ylabel(r"$m_s$"); hours(ax[4], 0, 750); ax[4].set_ylim(0)
tag(ax[4], r"(e) blood mRNA $m_s$, $t\in[0,750]$ h"); ax[4].set_xlabel("time (h)")
fig.subplots_adjust(hspace=0.72)
save(fig, "five_cell")
sg = d["pn"].std(axis=0)
R["five"] = dict(sigma_pn={str(T_): float(sg[int(T_ * 10)]) for T_ in (0, 250, 500, 750)},
                 ms_early=[float(d["ms"][(t > 24) & (t < 72)].min()), float(d["ms"][(t > 24) & (t < 72)].max())],
                 ms_late=[float(d["ms"][t > 700].min()), float(d["ms"][t > 700].max())])

# ------------------------------------------------------------ 3. hundred cells
d100 = solve_multi(P, 100, EPS0, 504, seed=1)
t = d100["t"]; pn_bar = d100["pn"].mean(axis=0); mc_bar = d100["mc"].mean(axis=0); sig = d100["pn"].std(axis=0)
fig, ax = plt.subplots(3, 1, figsize=(W, 4.9), sharex=True)
ensemble(ax[0], t, d100["pn"]); ax[0].set_ylabel(r"$p_n^i$")
ensemble(ax[1], t, d100["mc"]); ax[1].plot([], [], color=BLUE, lw=1, label=r"$m_c^i$")
ax[1].plot(t, d100["ms"], color=ORANGE, lw=1.1, label=r"$m_s$"); leg(ax[1]); ax[1].set_ylabel("mRNA count"); ax[1].set_ylim(0, 46)
ensemble(ax[2], t, d100["pn"] - pn_bar); ax[2].set_ylabel(r"$p_n^i-\langle p_n\rangle$")
for k, s_ in enumerate([r"(a) nuclear protein, one line per cell", r"(b) cytoplasmic and blood mRNA", r"(c) deviation from the population mean"]):
    tag(ax[k], s_); hours(ax[k], 0, 504, 48)
ax[2].set_xlabel("time (h)"); fig.subplots_adjust(hspace=0.34)
save(fig, "hundred")
R["hundred"] = dict(sigma0=float(sig[0]), pn_bar_min_amp=[float(pn_bar[(t > 48) & (t < 96)].min()), float(pn_bar[(t > 48) & (t < 96)].max())],
                    pn_bar_final=[float(pn_bar[t > 456].min()), float(pn_bar[t > 456].max())],
                    sigma_at={str(T_): float(sig[int(T_ * 10)]) for T_ in (100, 200, 300, 400, 500)})

# ------------------------------------------------------------ 4. m_s tracks <m_c>
fig, ax = plt.subplots(1, 2, figsize=(W, 2.1), gridspec_kw=dict(width_ratios=[2.2, 1], wspace=0.25))
ax[0].plot(t, d100["ms"], color=BLUE, lw=2.4, alpha=0.45, label=r"$m_s$")
ax[0].plot(t, mc_bar, color=ORANGE, lw=0.9, ls=(0, (4, 2)), label=r"$\langle m_c\rangle$")
ax[0].set_xlabel("time (h)"); ax[0].set_ylabel("mRNA count"); hours(ax[0], 0, 504, 72); ax[0].set_ylim(0, 44); leg(ax[0])
dz = solve_multi(P, 100, EPS0, 0.5, seed=1, dt=0.001)
ax[1].plot(dz["t"] * 60, dz["ms"], color=BLUE); ax[1].plot(dz["t"] * 60, dz["mc"].mean(axis=0), color=ORANGE, ls=(0, (4, 2)))
ax[1].set_xlabel("time (min)"); ax[1].set_xlim(0, 30); ax[1].set_ylim(0, 22)
tag(ax[0], "(a) 504 hours"); tag(ax[1], "(b) first 30 minutes")
save(fig, "ms_convergence")
gap = np.abs(dz["ms"] - dz["mc"].mean(axis=0))
R["msconv"] = dict(rate=100 * (EPS0 + P.nu), t_1pct_min=float(dz["t"][np.argmax(gap < 0.01 * gap[0])] * 60),
                   max_rel_gap_after_1h=float((np.abs(d100["ms"] - mc_bar) / mc_bar)[t > 1].max()))

# ------------------------------------------------------------ 5. mean-field closure
pn = d100["pn"]
h_exact = P.hill(pn).mean(axis=0); h_zero = P.hill(pn_bar)
h_two = h_zero + P.alpha * P.r * (P.r + 1) / (2 * P.K ** 2 * P.V ** 2) * (P.K / (P.K + pn_bar / P.V)) ** (P.r + 2) * sig ** 2
nT = int(round(T / 0.1)); kc = len(t) // nT
cyc_avg = lambda a_: a_[:kc * nT].reshape(kc, nT).mean(axis=1)
rel = lambda a_: np.sqrt(cyc_avg((a_ - h_exact) ** 2)) / cyc_avg(h_exact)
sig_c = cyc_avg(sig); e0, e2 = rel(h_zero), rel(h_two)
x0 = float(sig[0] / P.V / (P.K + pn_bar[0] / P.V))
def critical_pn(sigma):
    f = lambda p: (P.beta * P.hill(p) * (1 + sigma ** 2 * P.r * (P.r + 1) / (2 * P.K ** 2 * P.V ** 2)
                                         * (P.K / (P.K + p / P.V)) ** 2) - P.nu ** 2 * p)
    return brentq(f, 1, 5000)
ok = sig_c > 0.5
R["closure"] = dict(expansion_param0=x0, exact0=float(h_exact[0]), zero0=float(h_zero[0]), two0=float(h_two[0]),
                    per_cycle=[dict(cycle=int(k), sigma=float(sig_c[k]), err_zeroth=float(e0[k]), err_second=float(e2[k])) for k in range(kc)],
                    slope_zeroth=float(np.polyfit(np.log(sig_c[ok][3:]), np.log(e0[ok][3:]), 1)[0]),
                    slope_second=float(np.polyfit(np.log(sig_c[ok][3:12]), np.log(e2[ok][3:12]), 1)[0]),
                    critical=[critical_pn(sig[0]), critical_pn(sig[0] / 2), critical_pn(0.0)],
                    pn_cycle_mean_first=float(cyc_avg(pn_bar)[0]), pn_cycle_mean_third=float(cyc_avg(pn_bar)[2]), pn_cycle_mean_last=float(cyc_avg(pn_bar)[-1]))
fig, ax = plt.subplots(1, 2, figsize=(W, 2.7), gridspec_kw=dict(width_ratios=[1.55, 1], wspace=0.3))
ax[0].fill_between(t, pn.min(axis=0), pn.max(axis=0), color=BLUE, alpha=0.18, lw=0, label="range over cells")
ax[0].plot(t, pn_bar, color=BLUE, lw=1.1, label=r"$\langle p_n\rangle$")
ax[0].set_ylabel("nuclear protein count"); ax[0].set_xlabel("time (h)"); hours(ax[0], 0, 504, 72); leg(ax[0])
ax[1].loglog(sig_c[ok], e0[ok], "o", ms=4, mfc=ORANGE, mec="white", mew=0.6, label=r"$h(\langle p_n\rangle)$")
ax[1].loglog(sig_c[ok], e2[ok], "s", ms=4, mfc=BLUE, mec="white", mew=0.6, label="with variance term")
sg_ = np.array([1.0, 200.0])
ax[1].loglog(sg_, e0[ok][5] * (sg_ / sig_c[ok][5]) ** 2, color=MUTED, lw=0.7, ls=":")
ax[1].loglog(sg_, e2[ok][5] * (sg_ / sig_c[ok][5]) ** 3, color=MUTED, lw=0.7, ls=":")
ax[1].set_xlabel(r"$\sigma_{pn}$ (cycle average)"); ax[1].set_ylabel("relative r.m.s. error"); ax[1].set_ylim(1e-9, 3); ax[1].set_xlim(0.4, 300)
ax[1].legend(loc="lower right", fontsize=7.5, handlelength=1.0, borderaxespad=0.2)
tag(ax[0], "(a)"); tag(ax[1], "(b)")
save(fig, "mean_field")

# ------------------------------------------------------------ 6. synchronisation rate
EPS_LIST = [(0.05, "0.05"), (EPS0, "2/22"), (0.15, "0.15"), (0.25, "0.25"), (0.40, "0.40")]
grid = np.linspace(0.002, 0.42, 43)
kap = np.array([-floquet(P, e, CYC)[0][0] for e in grid])
fp = np.array([-fixed_point_rate(P, e) for e in grid])
R["floquet"] = dict(eps0_exponents=floquet(P, 0.0, CYC)[0].tolist(),
                    slope_small_eps=float(-floquet(P, 1e-3, CYC)[0][0] / 1e-3),
                    collision_eps=None)
def lead2(e):
    """The two Floquet multipliers of largest modulus."""
    f = lambda tt, Y: (jac(P, CYC[1](tt), e) @ Y.reshape(4, 4)).ravel()
    M = solve_ivp(f, (0, T), np.eye(4).ravel(), rtol=1e-11, atol=1e-11).y[:, -1].reshape(4, 4)
    r_ = np.linalg.eigvals(M)
    return r_[np.argsort(-np.abs(r_))][:2]
is_cplx = lambda e: abs(lead2(e)[0].imag) > 1e-9
R["floquet"]["collision_eps"] = float(brentq(lambda e: (1.0 if is_cplx(e) else -1.0), 0.09, 0.12, xtol=1e-4))
runs = {}
R["rates"] = {}
for e, lab in EPS_LIST:
    k_f = float(-floquet(P, e, CYC)[0][0])
    t_end = float(min(9000, np.ceil((45 / k_f + 300) / 100) * 100))
    dd = d100 if (lab == "2/22" and t_end <= 504) else solve_multi(P, 100, e, t_end, seed=1, dt=0.1)
    s = dd["pn"].std(axis=0)
    late = cycle_rms_rate(dd["t"], s, T, 1e-6, 1e-2)
    trans = []
    for seed in range(1, 6):
        ds = dd if seed == 1 else solve_multi(P, 100, e, min(t_end, 60 / e + 100), seed=seed, dt=0.1)
        ss = ds["pn"].std(axis=0)
        i10 = np.argmax(ss < ss[0] / 10)
        trans.append(np.log(10) / ds["t"][i10])
    runs[lab] = (dd["t"], s, order_parameter(PH(dd["pc"], dd["pn"])))
    R["rates"][lab] = dict(eps=e, floquet_N100=float(-floquet_finite_N(P, e, 100)[0][0]), floquet=k_f, floquet_over_eps=k_f / e, late=late, late_over_eps=late / e,
                           transient_mean=float(np.mean(trans)), transient_sd=float(np.std(trans)),
                           transient_over_eps=float(np.mean(trans) / e), fixed_point=float(-fixed_point_rate(P, e)), t_end=t_end)
R["weak"] = []
for seed in (1, 2, 3, 4):
    dw = solve_multi(P, 100, 0.03, 4000, seed=seed, dt=0.5)
    sw = dw["pn"].std(axis=0); nw = int(round(T / 0.5))
    thw = PH(dw["pc"][:, -nw:], dw["pn"][:, -nw:])
    R["weak"].append(dict(seed=seed, sigma_cycle_2000=float(sw[4000:4000 + nw].mean()), sigma_cycle_end=float(sw[-nw:].mean()),
                          R_end=float(order_parameter(thw).mean())))
R["N_sweep"] = {}
for N in (5, 20, 100, 400):
    dd = solve_multi(P, N, EPS0, 1500, seed=1, dt=0.1)
    fN, TN = floquet_finite_N(P, EPS0, N)
    R["N_sweep"][str(N)] = dict(measured=float(cycle_rms_rate(dd["t"], dd["pn"].std(axis=0), TN, 1e-6, 1e-2)),
                                floquet=float(-fN[0]), period=float(TN))

fig, ax = plt.subplots(1, 2, figsize=(W, 3.1), gridspec_kw=dict(wspace=0.3))
show = [("0.05", BLUE), ("2/22", ORANGE), ("0.15", AQUA), ("0.25", MAGENTA)]
for lab, col in show:
    tt, s, _ = runs[lab]; m = tt <= 1000
    ax[0].semilogy(tt[m], s[m], color=col, lw=0.9, label=rf"$\epsilon={lab}$")
    k_f = R["rates"][lab]["floquet"]
    i = np.argmax(s < 1e-2) if (s[m] < 1e-2).any() else int(np.argmax(tt >= 700))
    tg = np.clip(np.array([tt[i] - 6 / k_f, tt[i] + 6 / k_f]), 0, 1000)
    ax[0].semilogy(tg, 6 * s[i] * np.exp(-k_f * (tg - tt[i])), color=INK, lw=0.8, ls=(0, (4, 2)))
ax[0].plot([], [], color=INK, lw=0.8, ls=(0, (4, 2)), label=r"slope $-\kappa(\epsilon)$")
ax[0].set_ylim(1e-6, 3e5); ax[0].set_xlim(0, 1000); ax[0].set_xlabel("time (h)"); ax[0].set_ylabel(r"$\sigma_{pn}$")
ax[0].legend(ncol=3, loc="upper center", borderaxespad=0.3, columnspacing=0.8, handlelength=1.2, fontsize=6.8, labelspacing=0.2)
tag(ax[0], "(a)")
ax[1].plot(grid, kap, color=BLUE, lw=1.4, label=r"Floquet $\kappa(\epsilon)$")
ax[1].plot(grid, grid / 4, color=INK, lw=0.8, ls=(0, (4, 2)), label=r"$\epsilon/4$")
ax[1].plot(grid, fp, color=MUTED, lw=0.8, ls=":", label="fixed-point linearisation")
el = np.array([R["rates"][l]["eps"] for _, l in EPS_LIST])
ax[1].plot(el, [R["rates"][l]["late"] for _, l in EPS_LIST], "o", ms=5, mfc=ORANGE, mec="white", mew=0.8, label="simulation, asymptotic")
ax[1].errorbar(el, [R["rates"][l]["transient_mean"] for _, l in EPS_LIST], yerr=[R["rates"][l]["transient_sd"] for _, l in EPS_LIST],
               fmt="s", ms=4, mfc="white", mec=AQUA, ecolor=AQUA, elinewidth=0.8, capsize=2, label="simulation, first decade")
ax[1].axhline(0, color=MUTED, lw=0.5)
ax[1].set_xlim(0, 0.42); ax[1].set_ylim(-0.015, 0.135); ax[1].set_xlabel(r"exchange rate $\epsilon$ (h$^{-1}$)"); ax[1].set_ylabel(r"decay rate (h$^{-1}$)")
ax[1].legend(loc="upper left", fontsize=7, handlelength=1.6, labelspacing=0.25, borderaxespad=0.2)
tag(ax[1], "(b)")
save(fig, "sync_rate")

fig, ax = plt.subplots(figsize=(W, 2.1))
for lab, col in show:
    tt, _, Rr = runs[lab]; m = tt <= 504
    ax.plot(tt[m], Rr[m], color=col, lw=1.1, label=rf"$\epsilon={lab}$")
ax.set_ylim(0, 1.03); hours(ax, 0, 504, 48); ax.set_xlabel("time (h)"); ax.set_ylabel(r"order parameter $R$")
ax.legend(ncol=4, loc="lower right", bbox_to_anchor=(1.0, 0.98), borderaxespad=0, columnspacing=1.2, handlelength=1.4)
save(fig, "order_parameter")
R["order"] = {lab: dict(R0=float(runs[lab][2][0]), t_R_090=float(runs[lab][0][np.argmax(runs[lab][2] > 0.9)]),
                        t_R_099=float(runs[lab][0][np.argmax(runs[lab][2] > 0.99)])) for lab, _ in show}

# ------------------------------------------------------------ 7. molecular noise and autocorrelation
ST = [("uncoupled", 0.0, False, MUTED), ("2/22", EPS0, True, ORANGE), ("0.25", 0.25, True, MAGENTA)]
T_ST, T_BURN, LAG = 2400.0, 800.0, 2400     # hours, hours, samples (0.1 h each -> 240 h)
stoch = {}
R["stochastic"] = {}
tlc = np.arange(0, 2000, 0.1); a_det = acf(CYC[1](tlc % T)[3], LAG)
for lab, e, cpl, col in ST:
    ds = cached(tau_leap, P, 100, e, T_ST, seed=5, coupled=cpl)
    m = ds["t"] >= T_BURN
    a_cell = np.mean([acf(ds["pn"][i, m], LAG) for i in range(100)], axis=0)
    a_mean = acf(ds["pn"][:, m].mean(axis=0), LAG)
    Rr = order_parameter(PH(ds["pc"], ds["pn"]))
    stoch[lab] = (ds, a_cell, a_mean, Rr)
    lag = np.arange(LAG + 1) * 0.1
    pk = [i for i in range(50, LAG) if a_cell[i] > a_cell[i - 1] and a_cell[i] >= a_cell[i + 1]
          and a_cell[i] == a_cell[max(0, i - 60):i + 60].max()]
    R["stochastic"][lab] = dict(eps=e, R_mean=float(Rr[m].mean()), R_sd=float(Rr[m].std()),
                                acf_first_peak_lag=float(lag[pk[0]]), acf_peaks=[float(a_cell[i]) for i in pk[:10]],
                                acf_peak_lags=[float(lag[i]) for i in pk[:10]],
                                pn_mean=float(ds["pn"][:, m].mean()), pn_sd_time=float(ds["pn"][:, m].std(axis=1).mean()),
                                mean_signal_sd=float(ds["pn"][:, m].mean(axis=0).std()))
fig = plt.figure(figsize=(W, 6.0))
gs = fig.add_gridspec(3, 2, height_ratios=[1, 1, 1.35], hspace=0.6, wspace=0.28)
for k, lab in enumerate(["uncoupled", "2/22"]):
    a_ = fig.add_subplot(gs[k, :]); ds = stoch[lab][0]; m = (ds["t"] >= 1200) & (ds["t"] <= 1440)
    for i in range(12):
        a_.plot(ds["t"][m], ds["pn"][i, m], color=BLUE, lw=0.5, alpha=0.45)
    a_.plot([], [], color=BLUE, lw=0.6, label="12 of 100 cells")
    a_.plot(ds["t"][m], ds["pn"][:, m].mean(axis=0), color=INK, lw=1.4, label=r"$\langle p_n\rangle$")
    a_.set_ylabel(r"$p_n^i$"); hours(a_, 1200, 1440); a_.set_ylim(0, 1500)
    tag(a_, "(a) independent cells" if k == 0 else r"(b) coupled cells, $\epsilon=2/22$ h$^{-1}$")
    if k == 0: leg(a_)
    else: a_.set_xlabel("time (h)")
a2 = fig.add_subplot(gs[2, 0]); a3 = fig.add_subplot(gs[2, 1])
lag = np.arange(LAG + 1) * 0.1
a2.plot(lag, a_det, color=MUTED, lw=0.7, ls=":", label="deterministic")
for lab, e, cpl, col in ST:
    a2.plot(lag, stoch[lab][1], color=col, lw=1.0, label=("uncoupled" if not cpl else rf"$\epsilon={lab}$"))
    a3.plot(stoch[lab][0]["t"], stoch[lab][3], color=col, lw=0.7)
a2.set_xlim(0, 240); a2.set_xticks(np.arange(0, 241, 48)); a2.set_ylim(-1, 1.05); a2.set_xlabel("lag (h)"); a2.set_ylabel(r"autocorrelation of $p_n^i$")
hs = [Line2D([], [], color=c_, lw=1.0, label=("independent" if not cp_ else rf"$\epsilon={l_}$")) for l_, e_, cp_, c_ in ST]
hs.append(Line2D([], [], color=MUTED, lw=0.7, ls=":", label="deterministic (c)"))
a3.legend(handles=hs, loc="center right", bbox_to_anchor=(1.0, 0.33), fontsize=6.5, handlelength=1.4, labelspacing=0.25, borderaxespad=0.2)
a3.set_xlim(0, T_ST); a3.set_ylim(0, 1.03); a3.set_xlabel("time (h)"); a3.set_ylabel(r"order parameter $R$")
tag(a2, "(c)"); tag(a3, "(d)")
save(fig, "noise_acf")

dchk = cached(tau_leap, P, 100, EPS0, 1600.0, seed=6, dt=0.001)
R["stochastic"]["dt_check"] = dict(dt=0.001, R_mean=float(order_parameter(PH(dchk["pc"], dchk["pn"]))[dchk["t"] >= 800].mean()),
                                   R_mean_dt002_same_window=float(stoch["2/22"][3][(stoch["2/22"][0]["t"] >= 800) & (stoch["2/22"][0]["t"] <= 1600)].mean()))
json.dump(R, open(os.path.join(OUT, "..", "sim", "results.json"), "w"), indent=1)
print(json.dumps(R, indent=1))


==> anc/sim/model.py <==
"""Model definitions for 'Spontaneous Synchronization in Cellular Circadian Clocks'.

State ordering per cell: (m_n, m_c, p_c, p_n).  Multi-cell state vector is
[m_n^1..m_n^N, m_c^1..m_c^N, p_c^1..p_c^N, p_n^1..p_n^N, m_s].
"""
from dataclasses import dataclass
import numpy as np
from scipy.integrate import solve_ivp

RTOL, ATOL = 1e-10, 1e-10


@dataclass
class Params:
    nu: float = 2 * np.pi / 22   # common rate gamma_m = delta_m = gamma_p = delta_p  [1/h]
    r: int = 5                   # number of binding sites
    beta: float = 10.0           # translation rate [1/h]
    V: float = 0.5               # nuclear volume [pL]
    pn0: float = 500.0           # target fixed point of p_n
    K: float = None
    alpha: float = None

    def __post_init__(self):
        if self.K is None:       # K = 63.5, so G = 4.70 > 4 and the fixed point is unstable
            self.K = (self.r / 4 - 1) * self.pn0 * self.V + 1
        if self.alpha is None:   # places the fixed point at p_n = pn0
            self.alpha = (self.nu ** 2 * self.pn0 / self.beta
                          * ((self.K + self.pn0 / self.V) / self.K) ** self.r)

    def hill(self, pn):
        return self.alpha * (self.K / (self.K + pn / self.V)) ** self.r

    @property
    def G(self):
        x = self.pn0 / self.V
        return self.r * x / (self.K + x)

    @property
    def a(self):                 # -d(hill)/dp_n at the fixed point
        return self.nu ** 2 * self.G / self.beta

    def fixed_point(self):
        mn = self.nu * self.pn0 / self.beta
        return np.array([mn, mn, self.pn0, self.pn0])


def single_rhs(t, y, P):
    mn, mc, pc, pn = y
    return [P.hill(pn) - P.nu * mn,
            P.nu * mn - P.nu * mc,
            P.beta * mc - P.nu * pc,
            P.nu * pc - P.nu * pn]


def solve_single(P, y0, t_end, n=4001):
    t = np.linspace(0, t_end, n)
    s = solve_ivp(single_rhs, (0, t_end), y0, t_eval=t, args=(P,), rtol=RTOL, atol=ATOL)
    return s.t, s.y


def limit_cycle(P, y0=(10.9, 1.88, 250.0, 500.0), t_settle=240.0, t_end=504.0, n=50401):
    """One stabilised cycle, between the first two minima of m_n after t_settle.
    Returns (period, S, (t0, t1)) with S of shape (4, M) sampled uniformly in time."""
    t, y = solve_single(P, y0, t_end, n)
    mn = y[0]
    idx = [i for i in range(1, len(t) - 1)
           if t[i] > t_settle and mn[i] < mn[i - 1] and mn[i] <= mn[i + 1]]
    i0, i1 = idx[0], idx[1]
    return t[i1] - t[i0], y[:, i0:i1 + 1], (t[i0], t[i1])


def sample_initial(S, phases):
    """Initial per-cell states S(phi_i), phi in [0, 2pi)."""
    M = S.shape[1] - 1
    x = phases / (2 * np.pi) * M
    grid = np.arange(M + 1)
    return np.array([np.interp(x, grid, S[k]) for k in range(4)])  # (4, N)


def multi_rhs(t, y, P, N, mu_c, mu_s):
    mn, mc, pc, pn, ms = y[:N], y[N:2 * N], y[2 * N:3 * N], y[3 * N:4 * N], y[-1]
    out = np.empty_like(y)
    out[:N] = P.hill(pn) - P.nu * mn
    out[N:2 * N] = P.nu * mn - mu_c * mc + mu_s * ms
    out[2 * N:3 * N] = P.beta * mc - P.nu * pc
    out[3 * N:4 * N] = P.nu * pc - P.nu * pn
    out[-1] = mu_c * mc.sum() - N * mu_s * ms - N * P.nu * ms
    return out


def solve_multi(P, N, eps, t_end, seed, mu_s=None, dt=0.1, phases=None):
    """Integrate N cells coupled through the bloodstream. m_s(0) = 0."""
    mu_c = P.nu + eps
    mu_s = eps if mu_s is None else mu_s
    _, S, _ = limit_cycle(P)
    if phases is None:
        phases = np.random.default_rng(seed).uniform(0, 2 * np.pi, N)
    y0 = np.concatenate([sample_initial(S, phases).ravel(), [0.0]])
    t = np.arange(0, t_end + dt / 2, dt)
    s = solve_ivp(multi_rhs, (0, t_end), y0, t_eval=t, args=(P, N, mu_c, mu_s),
                  rtol=RTOL, atol=ATOL, method="RK45")
    Y = s.y
    return dict(t=s.t, mn=Y[:N], mc=Y[N:2 * N], pc=Y[2 * N:3 * N], pn=Y[3 * N:4 * N],
                ms=Y[-1], phases=phases)


==> anc/sim/results.json <==
{
 "params": {
  "nu": 0.28559933214452665,
  "K": 63.5,
  "alpha": 5374068.825693278,
  "G": 4.701457451810061,
  "a": 0.03834836789910656,
  "fixed_point": [
   14.279966607226333,
   14.279966607226333,
   500.0,
   500.0
  ],
  "period": 23.343191208848566,
  "T_nu": 6.666799819369136,
  "lambda0_over_nu": [
   0.041221505974600836,
   1.0412215059746008
  ]
 },
 "single": {
  "cycle_window": [
   255.3,
   278.65000000000003
  ],
  "ranges": {
   "mn": [
    3.0489341551367843,
    48.36682183801308
   ],
   "mc": [
    5.303915621153279,
    35.43778477528424
   ],
   "pc": [
    269.61764599342683,
    1016.9117990845816
   ],
   "pn": [
    350.64093633903417,
    891.8911327626814
   ]
  }
 },
 "validation": {
  "max_abs_err": 0.0008056860003762267,
  "max_rate": 289.41452613138733
 },
 "five": {
  "sigma_pn": {
   "0": 221.71178213891844,
   "250": 9.571301898458161,
   "500": 1.2389876459079714,
   "750": 0.002931077518745939
  },
  "ms_early": [
   14.322264320183457,
   15.822442163771314
  ],
  "ms_late": [
   5.6442533867900035,
   33.91907014219451
  ]
 },
 "hundred": {
  "sigma0": 194.93829630781798,
  "pn_bar_min_amp": [
   493.9809303940085,
   532.6619982319836
  ],
  "pn_bar_final": [
   352.49376924817733,
   882.0503458943386
  ],
  "sigma_at": {
   "100": 38.40937118618397,
   "200": 14.175634069323742,
   "300": 2.513947666869017,
   "400": 0.40031270937485386,
   "500": 0.14115106994028206
  }
 },
 "msconv": {
  "rate": 37.650842305361756,
  "t_1pct_min": 7.32,
  "max_rel_gap_after_1h": 0.009515736815017033
 },
 "closure": {
  "expansion_param0": 0.29226058213341843,
  "exact0": 4.770713083870317,
  "zero0": 1.3133705278256638,
  "two0": 2.9961182660539105,
  "per_cycle": [
   {
    "cycle": 0,
    "sigma": 145.85506166914263,
    "err_zeroth": 0.5657481642042215,
    "err_second": 0.2316939718709396
   },
   {
    "cycle": 1,
    "sigma": 87.38556244555808,
    "err_zeroth": 0.3032250808336586,
    "err_second": 0.05665768165298135
   },
   {
    "cycle": 2,
    "sigma": 61.510193478536436,
    "err_zeroth": 0.17229690724881683,
    "err_second": 0.01707892914359869
   },
   {
    "cycle": 3,
    "sigma": 45.85986676875169,
    "err_zeroth": 0.10140618245259767,
    "err_second": 0.005471745841768314
   },
   {
    "cycle": 4,
    "sigma": 35.0870845838687,
    "err_zeroth": 0.06140942168311881,
    "err_second": 0.0019082854694861383
   },
   {
    "cycle": 5,
    "sigma": 27.311449377445136,
    "err_zeroth": 0.03830610529583707,
    "err_second": 0.000811314492571518
   },
   {
    "cycle": 6,
    "sigma": 21.489942992339316,
    "err_zeroth": 0.02420687263966161,
    "err_second": 0.00037658870817156037
   },
   {
    "cycle": 7,
    "sigma": 16.89127671672153,
    "err_zeroth": 0.015160447877661928,
    "err_second": 0.0001646116934730385
   },
   {
    "cycle": 8,
    "sigma": 13.13838097583126,
    "err_zeroth": 0.009214466064202152,
    "err_second": 6.859883362201847e-05
   },
   {
    "cycle": 9,
    "sigma": 10.109332727226423,
    "err_zeroth": 0.005376241061762876,
    "err_second": 3.535304517219863e-05
   },
   {
    "cycle": 10,
    "sigma": 7.81508833439533,
    "err_zeroth": 0.003150922150864853,
    "err_second": 2.0651741982551053e-05
   },
   {
    "cycle": 11,
    "sigma": 6.1988875971139645,
    "err_zeroth": 0.002052738309462418,
    "err_second": 1.3066683109799026e-05
   },
   {
    "cycle": 12,
    "sigma": 4.920015752307574,
    "err_zeroth": 0.0013577795768002277,
    "err_second": 7.855002709525021e-06
   },
   {
    "cycle": 13,
    "sigma": 3.7983791351997063,
    "err_zeroth": 0.000782919825423586,
    "err_second": 3.3340190874205125e-06
   },
   {
    "cycle": 14,
    "sigma": 2.825035664001526,
    "err_zeroth": 0.00045239603307564,
    "err_second": 1.3407141101390655e-06
   },
   {
    "cycle": 15,
    "sigma": 2.0112808951919203,
    "err_zeroth": 0.00024425133032277176,
    "err_second": 5.035610538015697e-07
   },
   {
    "cycle": 16,
    "sigma": 1.364467347143996,
    "err_zeroth": 0.00011661339758607385,
    "err_second": 1.6156905201605219e-07
   },
   {
    "cycle": 17,
    "sigma": 0.8837492290319061,
    "err_zeroth": 4.972263839800343e-05,
    "err_second": 4.461655416146182e-08
   },
   {
    "cycle": 18,
    "sigma": 0.5505580284763201,
    "err_zeroth": 1.9402899660973898e-05,
    "err_second": 1.091333091937288e-08
   },
   {
    "cycle": 19,
    "sigma": 0.3329532690998039,
    "err_zeroth": 7.097034258956177e-06,
    "err_second": 2.435592557471143e-09
   },
   {
    "cycle": 20,
    "sigma": 0.1970759887356393,
    "err_zeroth": 2.4806163439905306e-06,
    "err_second": 5.085268436273911e-10
   }
  ],
  "slope_zeroth": 1.9377521619107052,
  "slope_second": 3.048578782480328,
  "critical": [
   586.4686465142346,
   533.3716392532483,
   500.00000000000006
  ],
  "pn_cycle_mean_first": 587.0287308343131,
  "pn_cycle_mean_third": 517.8014803231606,
  "pn_cycle_mean_last": 617.5540560934223
 },
 "floquet": {
  "eps0_exponents": [
   -9.544615174374766e-13,
   -0.020740686813086363,
   -0.5504579775021324,
   -0.5711986642785436
  ],
  "slope_small_eps": 0.25024431380792606,
  "collision_eps": 0.11208984374999997
 },
 "rates": {
  "0.05": {
   "eps": 0.05,
   "floquet_N100": 0.012798014158536864,
   "floquet": 0.013122382935133839,
   "floquet_over_eps": 0.2624476587026768,
   "late": 0.01279246033990136,
   "late_over_eps": 0.2558492067980272,
   "transient_mean": 0.006903043707341747,
   "transient_sd": 0.0014537577741534004,
   "transient_over_eps": 0.13806087414683493,
   "fixed_point": 0.0003335227365282231,
   "t_end": 3800.0
  },
  "2/22": {
   "eps": 0.09090909090909091,
   "floquet_N100": 0.024607665891772736,
   "floquet": 0.025417801984233754,
   "floquet_over_eps": 0.2795958218265713,
   "late": 0.024577982806977674,
   "late_over_eps": 0.2703578108767544,
   "transient_mean": 0.016243532626884466,
   "transient_sd": 0.0010330158944585701,
   "transient_over_eps": 0.17867885889572913,
   "fixed_point": 0.009656425163610115,
   "t_end": 2100.0
  },
  "0.15": {
   "eps": 0.15,
   "floquet_N100": 0.04338626222408959,
   "floquet": 0.043367740743977576,
   "floquet_over_eps": 0.2891182716265172,
   "late": 0.045685943782748796,
   "late_over_eps": 0.30457295855165867,
   "transient_mean": 0.0290815688635327,
   "transient_sd": 0.0001857303260123064,
   "transient_over_eps": 0.19387712575688468,
   "fixed_point": 0.02221502244096356,
   "t_end": 1400.0
  },
  "0.25": {
   "eps": 0.25,
   "floquet_N100": 0.06077549236674153,
   "floquet": 0.060750548405040315,
   "floquet_over_eps": 0.24300219362016126,
   "late": 0.05936076374822896,
   "late_over_eps": 0.23744305499291585,
   "transient_mean": 0.05736918054956673,
   "transient_sd": 0.0005513522880235875,
   "transient_over_eps": 0.22947672219826692,
   "fixed_point": 0.04113283713767045,
   "t_end": 1100.0
  },
  "0.40": {
   "eps": 0.4,
   "floquet_N100": 0.0813338550181752,
   "floquet": 0.08130342282438123,
   "floquet_over_eps": 0.20325855706095305,
   "late": 0.07691228967745435,
   "late_over_eps": 0.19228072419363587,
   "transient_mean": 0.07226100442881324,
   "transient_sd": 0.0015660729981927736,
   "transient_over_eps": 0.1806525110720331,
   "fixed_point": 0.0645693784309749,
   "t_end": 900.0
  }
 },
 "weak": [
  {
   "seed": 1,
   "sigma_cycle_2000": 41.348329373340306,
   "sigma_cycle_end": 41.9808949758725,
   "R_end": 0.9431825609877302
  },
  {
   "seed": 2,
   "sigma_cycle_2000": 51.879712959791526,
   "sigma_cycle_end": 51.23108818709841,
   "R_end": 0.9132213250570449
  },
  {
   "seed": 3,
   "sigma_cycle_2000": 46.25157305686927,
   "sigma_cycle_end": 44.8209010237504,
   "R_end": 0.9376889421786027
  },
  {
   "seed": 4,
   "sigma_cycle_2000": 48.990348101158546,
   "sigma_cycle_end": 48.625697967474835,
   "R_end": 0.9203205490138827
  }
 ],
 "N_sweep": {
  "5": {
   "measured": 0.016680742167907516,
   "floquet": 0.016667373324159893,
   "period": 23.5077254740263
  },
  "20": {
   "measured": 0.022118291261037475,
   "floquet": 0.022132994239616954,
   "period": 23.405951629963056
  },
  "100": {
   "measured": 0.02459100385437,
   "floquet": 0.024607665891772736,
   "period": 23.356970658924638
  },
  "400": {
   "measured": 0.025161164530921036,
   "floquet": 0.025203907256069233,
   "period": 23.346694395803297
  }
 },
 "order": {
  "0.05": {
   "R0": 0.044769036982803594,
   "t_R_090": 428.20000000000005,
   "t_R_099": 604.7
  },
  "2/22": {
   "R0": 0.044769036982803594,
   "t_R_090": 167.10000000000002,
   "t_R_099": 212.3
  },
  "0.15": {
   "R0": 0.044769036982803594,
   "t_R_090": 81.10000000000001,
   "t_R_099": 105.7
  },
  "0.25": {
   "R0": 0.044769036982803594,
   "t_R_090": 40.2,
   "t_R_099": 61.300000000000004
  }
 },
 "stochastic": {
  "uncoupled": {
   "eps": 0.0,
   "R_mean": 0.07504045301868714,
   "R_sd": 0.035790211866819535,
   "acf_first_peak_lag": 24.8,
   "acf_peaks": [
    0.7176347114956217,
    0.5299517520875591,
    0.4002927111785435,
    0.3188716666460676,
    0.24265370919640591,
    0.19335317969050206,
    0.15201820798813145,
    0.11734848267197695,
    0.09068906163777161
   ],
   "acf_peak_lags": [
    24.8,
    49.300000000000004,
    73.60000000000001,
    98.0,
    122.30000000000001,
    146.6,
    170.9,
    195.10000000000002,
    219.10000000000002
   ],
   "pn_mean": 684.448486328125,
   "pn_sd_time": 291.1308288574219,
   "mean_signal_sd": 25.264175415039062
  },
  "2/22": {
   "eps": 0.09090909090909091,
   "R_mean": 0.6827143995252191,
   "R_sd": 0.07039819516033353,
   "acf_first_peak_lag": 23.3,
   "acf_peaks": [
    0.6795125676117796,
    0.5248087739652941,
    0.45415209436385146,
    0.4152723845332906,
    0.3953410421354772,
    0.38330945688699186,
    0.3783754813341911,
    0.37234255223818513,
    0.3631085514180997,
    0.35037328525010913
   ],
   "acf_peak_lags": [
    23.3,
    46.5,
    69.4,
    92.4,
    115.30000000000001,
    138.3,
    161.3,
    184.3,
    207.3,
    230.3
   ],
   "pn_mean": 592.5463256835938,
   "pn_sd_time": 179.55755615234375,
   "mean_signal_sd": 113.48131561279297
  },
  "0.25": {
   "eps": 0.25,
   "R_mean": 0.92503455335005,
   "R_sd": 0.019334175150316622,
   "acf_first_peak_lag": 23.400000000000002,
   "acf_peaks": [
    0.7772822669345857,
    0.7265337582916568,
    0.7123690213018521,
    0.6986016094011706,
    0.6874329244164932,
    0.6761971176707219,
    0.6634052823727636,
    0.6540659553280702,
    0.6357431823530731,
    0.6261161695468982
   ],
   "acf_peak_lags": [
    23.400000000000002,
    46.5,
    69.7,
    92.9,
    116.10000000000001,
    139.3,
    162.5,
    185.70000000000002,
    208.8,
    232.0
   ],
   "pn_mean": 620.7926025390625,
   "pn_sd_time": 199.55052185058594,
   "mean_signal_sd": 172.1345977783203
  },
  "dt_check": {
   "dt": 0.001,
   "R_mean": 0.7236097697479763,
   "R_mean_dt002_same_window": 0.7085934855358709
  }
 }
}

==> anc/sim/results_extra.json <==
{
 "eps": 0.05,
 "window": [
  1000,
  1400
 ],
 "corr_log": 0.9946514806040232,
 "ratio_cv": 0.04194806433905873
}
